High-fidelity quantum teleportation through noisy channels via weak measurement and environment-assisted measurement

A perfect teleportation protocol requires pure maximally shared entangled states. While in reality the shared entanglement is severely degraded due to the inevitable interaction with the noisy environment, which leads to mixed entangled state and extremely deteriorates the performance of teleportation. Here, we propose a teleportation protocol to teleport an unknown qubit through the amplitude damping channels with a fidelity up to one with a single copy of the entangled state. Our proposed teleportation protocol, while illustrated using the Bell and W entangled states as examples, can be utilized with any type of entangled states. In our protocol we employ environment-assisted measurement during the entanglement distribution, and further modify the original teleportation protocol by applying weak measurement in the last step of teleportation. We find a balance between teleportation fidelity and success probability by varying the strength of the weak measurement. Furthermore, we investigate the protection of controlled teleportation protocols, where all the qubits of the entangled state pass through the amplitude damping channel. In particular, for the controlled teleportation with the W state, the decoherence of the shared entanglement can be totally suppressed by using EAM, hence no weak measurement is required to achieve an average teleportation fidelity of unity. The numerical simulation results reveal that our proposed teleportation protocol outperforms both the weak measurement based probabilistic teleportation protocol and the original teleportation protocol without protection.

==> example-plot.py <==
###################################################################
# This file shows how to create a plot that integrates seamlessly
# with the quantumarticle document class using matplotlib and rsmf.
# This script requires the packages numpy, matplotlib and rsmf.
###################################################################

import numpy as np
import matplotlib.pyplot as plt
import rsmf

# Get formatter specifications from tex file
fmt = rsmf.setup("quantum-template.tex")

# Generate dummy spectral data
x = np.linspace(400, 800, 200)
y = (
    30 / (4 + ((x - 550) / 4) ** 2)
    + 30 / (12 + ((x - 650) / 12) ** 2)
    + 0.001 * x
    + np.random.normal(0, 0.1, 200)
)

fig = fmt.figure()

# plot data
data = plt.scatter(x, y, color="C0", alpha=0.7, marker="x")

# plot fits
y_fit1 = 30 / (4 + ((x - 550) / 4) ** 2)
plt.plot(x, y_fit1, color="C1", ls="--")

y_fit2 = 30 / (12 + ((x - 650) / 12) ** 2)
plt.plot(x, y_fit2, color="C2", ls="--")

y_fit3 = 0.001 * x
plt.plot(x, y_fit3, color="C3", ls="--")

y_fit = y_fit1 + y_fit2 + y_fit3
(fit,) = plt.plot(x, y_fit, color="C0")

plt.xlabel("$\\lambda$ [nm]")
plt.ylabel("$I$ [arb. un.]")
plt.legend([data, fit], ["Data", "Fit"])
plt.tight_layout(pad=0.0)

# Save the figure in PDF format
plt.savefig("example-plotpdf")

